Schur positivity of the spiders $S(a,2,1)$ and $S(a,4,1)$ via noncommutative symmetric functions

We prove that the spider graphs $S(a,2,1)$ and $S(a,4,1)$ are Schur positive for all integers $a\ge1$. Together with the known $e$-positivity results, this completes the $e$- and Schur-positivity classification of both families. Our approach uses noncommutative symmetric functions, including a particularly simple ribbon expansion for the path lift with coefficients given by powers of two. We give a new proof of the Shareshian--Wachs path formula at $t=1$ and construct corresponding lifts for spiders. The Littlewood--Richardson rule converts their ribbon expansions into a general Schur-coefficient formula in terms of weighted Yamanouchi words. Mass-preserving multi-injections and a reduction to finitely many inequalities in degree $10$ then prove the required positivity; exact computer verification of these inequalities completes the proof in full generality.

==> anc/README.md <==
# Finite comparison supplement

`verify_finite_comparison.py` reproduces the finite verification in the
proposition labeled `prop:10` and the finite-verification appendix of
`spos-Thibon.tex`. It requires Python 3.9 or later and uses only the Python
standard library. No Maple installation or external data is needed.

Run these commands from the directory containing this README:

```sh
python3 -B scripts/verify_finite_comparison.py
```

To reproduce the supplied certificate, LaTeX table, and execution output, run:

```sh
python3 -B scripts/verify_finite_comparison.py --certificate scripts/finite_comparison_certificate.csv --tex-table scripts/finite_comparison_table.txt > scripts/finite_comparison_output.txt
```

The script enumerates every length-10 Yamanouchi word by appending precisely
the letters allowed by the ballot-prefix inequalities. It retains words whose
non-last maximal strictly increasing runs have length at least two, computes
their integer weights, and reconstructs the multisets `X` and `Y` directly
from the manuscript's run-prefix and literal-prefix conditions. All arithmetic
is exact. In degree 10 the base weight is even, so the multiplier `3/2` in `X`
is implemented by exact integer division, with an explicit divisibility check.

The verification covers all 42 partition contents, all final letters
`t = 1, ..., 10`, and both relations `<` and `>=` between the ninth and tenth
letters: 840 comparisons in total. For `t > 10`, both sides are zero. A failed
comparison or a failed enumeration consistency check gives a nonzero exit
status.

- `finite_comparison_certificate.csv` records all 840 comparisons, including
  zero cases. Its columns are `mu` (the partition content), `t`, `relation`,
  `x_weight`, `y_weight`, and `slack = y_weight - x_weight`. Contents are in
  descending lexicographic order; within each content, `t` increases and `<`
  precedes `>=`. This order and the CSV line endings are deterministic.
- `finite_comparison_output.txt` contains the complete execution output from
  the reproduction command above. It gives the enumeration totals and displays
  both comparisons for each of the 54 pairs `(mu,t)` for which `X` is nonempty.
  This displayed subset does not limit the exhaustive check or the CSV.
- `finite_comparison_table.txt` contains an 18-column LaTeX table body:
  three side-by-side blocks with columns `mu`, `t`, `X_<`, `Y_<`, `X_>=`, and
  `Y_>=`. Its 18 rows give all 54 pairs `(mu,t)` with at least one positive
  `X` weight. Read down each block from left to right for the
  same descending-content, increasing-`t` order as the CSV.
  Both `X` weights are zero for each omitted pair, making both inequalities
  automatic by nonnegativity of `Y`. Partition contents use compact
  multiplicity notation. The table has no surrounding table environment. Its contents are LaTeX,
  stored with a .txt suffix because arXiv ancillary files do not accept .tex files.
  The same body is embedded in `spos-Thibon.tex` between the comments
  `BEGIN GENERATED FINITE COMPARISON TABLE` and
  `END GENERATED FINITE COMPARISON TABLE`. After regenerating the table,
  synchronize that block verbatim; the PDF does not input this separate file.
- `finite_comparison_SHA256SUMS.txt` records checksums of the script, certificate,
  execution output, and LaTeX table. From the directory containing this README, the supplied
  files can be checked on macOS with
  `shasum -a 256 -c scripts/finite_comparison_SHA256SUMS.txt`.

The expected result is 9,496 generated words, 1,366 admissible words, and
`PASS: all 840 X <= Y inequalities hold`. There are 86 strict inequalities and
754 equalities, all of the latter having both sides zero. The 73 comparisons
with positive `X` weight are all strict, with smallest slack 1.

This computation establishes the finite proposition. The main-text proof
extends it to every larger degree by grouping words according to their
length-10 prefix content, final letter, last run boundary, and common suffix;
that mathematical reduction is separate from the program.

The ancillary package contains this README and the five files in `scripts/`.
It is independent of the PDF build. In the complete arXiv source archive,
this README and `scripts/` are grouped in the ancillary directory; change
to the directory containing this README before running the commands above.


==> anc/scripts/finite_comparison_SHA256SUMS.txt <==
f92b4ce8a9f5deb079b8dfe9527af57b3f760e250ca8764a9458e110cb415299  scripts/verify_finite_comparison.py
6e9def1f790739a2b420002c61494271d336fb7453c72447ae2017c758f09b1b  scripts/finite_comparison_certificate.csv
9ff05442073a9a696488d45ccb90fc8205905e94c0f9ab891bf9fe41f62b5cc7  scripts/finite_comparison_output.txt
9d4fed75293c5847199147d9c96aa8558cfa3d75ed7742eb256d7476423454a9  scripts/finite_comparison_table.txt


==> anc/scripts/finite_comparison_certificate.csv <==
mu,t,relation,x_weight,y_weight,slack
(10),1,<,0,0,0
(10),1,>=,0,0,0
(10),2,<,0,0,0
(10),2,>=,0,0,0
(10),3,<,0,0,0
(10),3,>=,0,0,0
(10),4,<,0,0,0
(10),4,>=,0,0,0
(10),5,<,0,0,0
(10),5,>=,0,0,0
(10),6,<,0,0,0
(10),6,>=,0,0,0
(10),7,<,0,0,0
(10),7,>=,0,0,0
(10),8,<,0,0,0
(10),8,>=,0,0,0
(10),9,<,0,0,0
(10),9,>=,0,0,0
(10),10,<,0,0,0
(10),10,>=,0,0,0
"(9,1)",1,<,0,0,0
"(9,1)",1,>=,0,0,0
"(9,1)",2,<,0,0,0
"(9,1)",2,>=,0,0,0
"(9,1)",3,<,0,0,0
"(9,1)",3,>=,0,0,0
"(9,1)",4,<,0,0,0
"(9,1)",4,>=,0,0,0
"(9,1)",5,<,0,0,0
"(9,1)",5,>=,0,0,0
"(9,1)",6,<,0,0,0
"(9,1)",6,>=,0,0,0
"(9,1)",7,<,0,0,0
"(9,1)",7,>=,0,0,0
"(9,1)",8,<,0,0,0
"(9,1)",8,>=,0,0,0
"(9,1)",9,<,0,0,0
"(9,1)",9,>=,0,0,0
"(9,1)",10,<,0,0,0
"(9,1)",10,>=,0,0,0
"(8,2)",1,<,0,0,0
"(8,2)",1,>=,0,0,0
"(8,2)",2,<,0,0,0
"(8,2)",2,>=,0,0,0
"(8,2)",3,<,0,0,0
"(8,2)",3,>=,0,0,0
"(8,2)",4,<,0,0,0
"(8,2)",4,>=,0,0,0
"(8,2)",5,<,0,0,0
"(8,2)",5,>=,0,0,0
"(8,2)",6,<,0,0,0
"(8,2)",6,>=,0,0,0
"(8,2)",7,<,0,0,0
"(8,2)",7,>=,0,0,0
"(8,2)",8,<,0,0,0
"(8,2)",8,>=,0,0,0
"(8,2)",9,<,0,0,0
"(8,2)",9,>=,0,0,0
"(8,2)",10,<,0,0,0
"(8,2)",10,>=,0,0,0
"(8,1,1)",1,<,0,0,0
"(8,1,1)",1,>=,0,0,0
"(8,1,1)",2,<,0,0,0
"(8,1,1)",2,>=,0,0,0
"(8,1,1)",3,<,0,0,0
"(8,1,1)",3,>=,0,0,0
"(8,1,1)",4,<,0,0,0
"(8,1,1)",4,>=,0,0,0
"(8,1,1)",5,<,0,0,0
"(8,1,1)",5,>=,0,0,0
"(8,1,1)",6,<,0,0,0
"(8,1,1)",6,>=,0,0,0
"(8,1,1)",7,<,0,0,0
"(8,1,1)",7,>=,0,0,0
"(8,1,1)",8,<,0,0,0
"(8,1,1)",8,>=,0,0,0
"(8,1,1)",9,<,0,0,0
"(8,1,1)",9,>=,0,0,0
"(8,1,1)",10,<,0,0,0
"(8,1,1)",10,>=,0,0,0
"(7,3)",1,<,0,0,0
"(7,3)",1,>=,0,0,0
"(7,3)",2,<,0,0,0
"(7,3)",2,>=,0,0,0
"(7,3)",3,<,0,0,0
"(7,3)",3,>=,0,0,0
"(7,3)",4,<,0,0,0
"(7,3)",4,>=,0,0,0
"(7,3)",5,<,0,0,0
"(7,3)",5,>=,0,0,0
"(7,3)",6,<,0,0,0
"(7,3)",6,>=,0,0,0
"(7,3)",7,<,0,0,0
"(7,3)",7,>=,0,0,0
"(7,3)",8,<,0,0,0
"(7,3)",8,>=,0,0,0
"(7,3)",9,<,0,0,0
"(7,3)",9,>=,0,0,0
"(7,3)",10,<,0,0,0
"(7,3)",10,>=,0,0,0
"(7,2,1)",1,<,0,0,0
"(7,2,1)",1,>=,0,0,0
"(7,2,1)",2,<,0,0,0
"(7,2,1)",2,>=,0,0,0
"(7,2,1)",3,<,0,0,0
"(7,2,1)",3,>=,0,0,0
"(7,2,1)",4,<,0,0,0
"(7,2,1)",4,>=,0,0,0
"(7,2,1)",5,<,0,0,0
"(7,2,1)",5,>=,0,0,0
"(7,2,1)",6,<,0,0,0
"(7,2,1)",6,>=,0,0,0
"(7,2,1)",7,<,0,0,0
"(7,2,1)",7,>=,0,0,0
"(7,2,1)",8,<,0,0,0
"(7,2,1)",8,>=,0,0,0
"(7,2,1)",9,<,0,0,0
"(7,2,1)",9,>=,0,0,0
"(7,2,1)",10,<,0,0,0
"(7,2,1)",10,>=,0,0,0
"(7,1,1,1)",1,<,0,0,0
"(7,1,1,1)",1,>=,0,0,0
"(7,1,1,1)",2,<,0,0,0
"(7,1,1,1)",2,>=,0,0,0
"(7,1,1,1)",3,<,0,0,0
"(7,1,1,1)",3,>=,0,0,0
"(7,1,1,1)",4,<,0,0,0
"(7,1,1,1)",4,>=,0,0,0
"(7,1,1,1)",5,<,0,0,0
"(7,1,1,1)",5,>=,0,0,0
"(7,1,1,1)",6,<,0,0,0
"(7,1,1,1)",6,>=,0,0,0
"(7,1,1,1)",7,<,0,0,0
"(7,1,1,1)",7,>=,0,0,0
"(7,1,1,1)",8,<,0,0,0
"(7,1,1,1)",8,>=,0,0,0
"(7,1,1,1)",9,<,0,0,0
"(7,1,1,1)",9,>=,0,0,0
"(7,1,1,1)",10,<,0,0,0
"(7,1,1,1)",10,>=,0,0,0
"(6,4)",1,<,0,0,0
"(6,4)",1,>=,0,0,0
"(6,4)",2,<,0,0,0
"(6,4)",2,>=,0,0,0
"(6,4)",3,<,0,0,0
"(6,4)",3,>=,0,0,0
"(6,4)",4,<,0,0,0
"(6,4)",4,>=,0,0,0
"(6,4)",5,<,0,0,0
"(6,4)",5,>=,0,0,0
"(6,4)",6,<,0,0,0
"(6,4)",6,>=,0,0,0
"(6,4)",7,<,0,0,0
"(6,4)",7,>=,0,0,0
"(6,4)",8,<,0,0,0
"(6,4)",8,>=,0,0,0
"(6,4)",9,<,0,0,0
"(6,4)",9,>=,0,0,0
"(6,4)",10,<,0,0,0
"(6,4)",10,>=,0,0,0
"(6,3,1)",1,<,0,0,0
"(6,3,1)",1,>=,0,0,0
"(6,3,1)",2,<,0,0,0
"(6,3,1)",2,>=,0,0,0
"(6,3,1)",3,<,0,0,0
"(6,3,1)",3,>=,0,0,0
"(6,3,1)",4,<,0,0,0
"(6,3,1)",4,>=,0,0,0
"(6,3,1)",5,<,0,0,0
"(6,3,1)",5,>=,0,0,0
"(6,3,1)",6,<,0,0,0
"(6,3,1)",6,>=,0,0,0
"(6,3,1)",7,<,0,0,0
"(6,3,1)",7,>=,0,0,0
"(6,3,1)",8,<,0,0,0
"(6,3,1)",8,>=,0,0,0
"(6,3,1)",9,<,0,0,0
"(6,3,1)",9,>=,0,0,0
"(6,3,1)",10,<,0,0,0
"(6,3,1)",10,>=,0,0,0
"(6,2,2)",1,<,0,0,0
"(6,2,2)",1,>=,0,0,0
"(6,2,2)",2,<,0,0,0
"(6,2,2)",2,>=,0,0,0
"(6,2,2)",3,<,0,0,0
"(6,2,2)",3,>=,0,0,0
"(6,2,2)",4,<,0,0,0
"(6,2,2)",4,>=,0,0,0
"(6,2,2)",5,<,0,0,0
"(6,2,2)",5,>=,0,0,0
"(6,2,2)",6,<,0,0,0
"(6,2,2)",6,>=,0,0,0
"(6,2,2)",7,<,0,0,0
"(6,2,2)",7,>=,0,0,0
"(6,2,2)",8,<,0,0,0
"(6,2,2)",8,>=,0,0,0
"(6,2,2)",9,<,0,0,0
"(6,2,2)",9,>=,0,0,0
"(6,2,2)",10,<,0,0,0
"(6,2,2)",10,>=,0,0,0
"(6,2,1,1)",1,<,0,0,0
"(6,2,1,1)",1,>=,0,0,0
"(6,2,1,1)",2,<,0,0,0
"(6,2,1,1)",2,>=,0,0,0
"(6,2,1,1)",3,<,0,0,0
"(6,2,1,1)",3,>=,0,0,0
"(6,2,1,1)",4,<,0,0,0
"(6,2,1,1)",4,>=,0,0,0
"(6,2,1,1)",5,<,0,0,0
"(6,2,1,1)",5,>=,0,0,0
"(6,2,1,1)",6,<,0,0,0
"(6,2,1,1)",6,>=,0,0,0
"(6,2,1,1)",7,<,0,0,0
"(6,2,1,1)",7,>=,0,0,0
"(6,2,1,1)",8,<,0,0,0
"(6,2,1,1)",8,>=,0,0,0
"(6,2,1,1)",9,<,0,0,0
"(6,2,1,1)",9,>=,0,0,0
"(6,2,1,1)",10,<,0,0,0
"(6,2,1,1)",10,>=,0,0,0
"(6,1,1,1,1)",1,<,0,0,0
"(6,1,1,1,1)",1,>=,0,0,0
"(6,1,1,1,1)",2,<,0,0,0
"(6,1,1,1,1)",2,>=,0,0,0
"(6,1,1,1,1)",3,<,0,0,0
"(6,1,1,1,1)",3,>=,0,0,0
"(6,1,1,1,1)",4,<,0,0,0
"(6,1,1,1,1)",4,>=,0,0,0
"(6,1,1,1,1)",5,<,0,0,0
"(6,1,1,1,1)",5,>=,0,0,0
"(6,1,1,1,1)",6,<,0,0,0
"(6,1,1,1,1)",6,>=,0,0,0
"(6,1,1,1,1)",7,<,0,0,0
"(6,1,1,1,1)",7,>=,0,0,0
"(6,1,1,1,1)",8,<,0,0,0
"(6,1,1,1,1)",8,>=,0,0,0
"(6,1,1,1,1)",9,<,0,0,0
"(6,1,1,1,1)",9,>=,0,0,0
"(6,1,1,1,1)",10,<,0,0,0
"(6,1,1,1,1)",10,>=,0,0,0
"(5,5)",1,<,0,0,0
"(5,5)",1,>=,0,0,0
"(5,5)",2,<,0,2,2
"(5,5)",2,>=,0,0,0
"(5,5)",3,<,0,0,0
"(5,5)",3,>=,0,0,0
"(5,5)",4,<,0,0,0
"(5,5)",4,>=,0,0,0
"(5,5)",5,<,0,0,0
"(5,5)",5,>=,0,0,0
"(5,5)",6,<,0,0,0
"(5,5)",6,>=,0,0,0
"(5,5)",7,<,0,0,0
"(5,5)",7,>=,0,0,0
"(5,5)",8,<,0,0,0
"(5,5)",8,>=,0,0,0
"(5,5)",9,<,0,0,0
"(5,5)",9,>=,0,0,0
"(5,5)",10,<,0,0,0
"(5,5)",10,>=,0,0,0
"(5,4,1)",1,<,0,0,0
"(5,4,1)",1,>=,3,4,1
"(5,4,1)",2,<,0,6,6
"(5,4,1)",2,>=,0,0,0
"(5,4,1)",3,<,0,2,2
"(5,4,1)",3,>=,0,0,0
"(5,4,1)",4,<,0,0,0
"(5,4,1)",4,>=,0,0,0
"(5,4,1)",5,<,0,0,0
"(5,4,1)",5,>=,0,0,0
"(5,4,1)",6,<,0,0,0
"(5,4,1)",6,>=,0,0,0
"(5,4,1)",7,<,0,0,0
"(5,4,1)",7,>=,0,0,0
"(5,4,1)",8,<,0,0,0
"(5,4,1)",8,>=,0,0,0
"(5,4,1)",9,<,0,0,0
"(5,4,1)",9,>=,0,0,0
"(5,4,1)",10,<,0,0,0
"(5,4,1)",10,>=,0,0,0
"(5,3,2)",1,<,0,0,0
"(5,3,2)",1,>=,6,8,2
"(5,3,2)",2,<,0,4,4
"(5,3,2)",2,>=,0,0,0
"(5,3,2)",3,<,0,6,6
"(5,3,2)",3,>=,0,0,0
"(5,3,2)",4,<,0,0,0
"(5,3,2)",4,>=,0,0,0
"(5,3,2)",5,<,0,0,0
"(5,3,2)",5,>=,0,0,0
"(5,3,2)",6,<,0,0,0
"(5,3,2)",6,>=,0,0,0
"(5,3,2)",7,<,0,0,0
"(5,3,2)",7,>=,0,0,0
"(5,3,2)",8,<,0,0,0
"(5,3,2)",8,>=,0,0,0
"(5,3,2)",9,<,0,0,0
"(5,3,2)",9,>=,0,0,0
"(5,3,2)",10,<,0,0,0
"(5,3,2)",10,>=,0,0,0
"(5,3,1,1)",1,<,0,0,0
"(5,3,1,1)",1,>=,9,12,3
"(5,3,1,1)",2,<,0,6,6
"(5,3,1,1)",2,>=,0,0,0
"(5,3,1,1)",3,<,0,0,0
"(5,3,1,1)",3,>=,0,0,0
"(5,3,1,1)",4,<,0,6,6
"(5,3,1,1)",4,>=,0,0,0
"(5,3,1,1)",5,<,0,0,0
"(5,3,1,1)",5,>=,0,0,0
"(5,3,1,1)",6,<,0,0,0
"(5,3,1,1)",6,>=,0,0,0
"(5,3,1,1)",7,<,0,0,0
"(5,3,1,1)",7,>=,0,0,0
"(5,3,1,1)",8,<,0,0,0
"(5,3,1,1)",8,>=,0,0,0
"(5,3,1,1)",9,<,0,0,0
"(5,3,1,1)",9,>=,0,0,0
"(5,3,1,1)",10,<,0,0,0
"(5,3,1,1)",10,>=,0,0,0
"(5,2,2,1)",1,<,0,0,0
"(5,2,2,1)",1,>=,9,12,3
"(5,2,2,1)",2,<,0,0,0
"(5,2,2,1)",2,>=,0,0,0
"(5,2,2,1)",3,<,0,6,6
"(5,2,2,1)",3,>=,0,0,0
"(5,2,2,1)",4,<,0,4,4
"(5,2,2,1)",4,>=,0,0,0
"(5,2,2,1)",5,<,0,0,0
"(5,2,2,1)",5,>=,0,0,0
"(5,2,2,1)",6,<,0,0,0
"(5,2,2,1)",6,>=,0,0,0
"(5,2,2,1)",7,<,0,0,0
"(5,2,2,1)",7,>=,0,0,0
"(5,2,2,1)",8,<,0,0,0
"(5,2,2,1)",8,>=,0,0,0
"(5,2,2,1)",9,<,0,0,0
"(5,2,2,1)",9,>=,0,0,0
"(5,2,2,1)",10,<,0,0,0
"(5,2,2,1)",10,>=,0,0,0
"(5,2,1,1,1)",1,<,0,0,0
"(5,2,1,1,1)",1,>=,9,12,3
"(5,2,1,1,1)",2,<,0,2,2
"(5,2,1,1,1)",2,>=,0,0,0
"(5,2,1,1,1)",3,<,0,0,0
"(5,2,1,1,1)",3,>=,0,0,0
"(5,2,1,1,1)",4,<,0,0,0
"(5,2,1,1,1)",4,>=,0,0,0
"(5,2,1,1,1)",5,<,0,6,6
"(5,2,1,1,1)",5,>=,0,0,0
"(5,2,1,1,1)",6,<,0,0,0
"(5,2,1,1,1)",6,>=,0,0,0
"(5,2,1,1,1)",7,<,0,0,0
"(5,2,1,1,1)",7,>=,0,0,0
"(5,2,1,1,1)",8,<,0,0,0
"(5,2,1,1,1)",8,>=,0,0,0
"(5,2,1,1,1)",9,<,0,0,0
"(5,2,1,1,1)",9,>=,0,0,0
"(5,2,1,1,1)",10,<,0,0,0
"(5,2,1,1,1)",10,>=,0,0,0
"(5,1,1,1,1,1)",1,<,0,0,0
"(5,1,1,1,1,1)",1,>=,3,4,1
"(5,1,1,1,1,1)",2,<,0,0,0
"(5,1,1,1,1,1)",2,>=,0,0,0
"(5,1,1,1,1,1)",3,<,0,0,0
"(5,1,1,1,1,1)",3,>=,0,0,0
"(5,1,1,1,1,1)",4,<,0,0,0
"(5,1,1,1,1,1)",4,>=,0,0,0
"(5,1,1,1,1,1)",5,<,0,0,0
"(5,1,1,1,1,1)",5,>=,0,0,0
"(5,1,1,1,1,1)",6,<,0,2,2
"(5,1,1,1,1,1)",6,>=,0,0,0
"(5,1,1,1,1,1)",7,<,0,0,0
"(5,1,1,1,1,1)",7,>=,0,0,0
"(5,1,1,1,1,1)",8,<,0,0,0
"(5,1,1,1,1,1)",8,>=,0,0,0
"(5,1,1,1,1,1)",9,<,0,0,0
"(5,1,1,1,1,1)",9,>=,0,0,0
"(5,1,1,1,1,1)",10,<,0,0,0
"(5,1,1,1,1,1)",10,>=,0,0,0
"(4,4,2)",1,<,0,0,0
"(4,4,2)",1,>=,0,0,0
"(4,4,2)",2,<,12,14,2
"(4,4,2)",2,>=,6,8,2
"(4,4,2)",3,<,12,14,2
"(4,4,2)",3,>=,0,2,2
"(4,4,2)",4,<,0,0,0
"(4,4,2)",4,>=,0,0,0
"(4,4,2)",5,<,0,0,0
"(4,4,2)",5,>=,0,0,0
"(4,4,2)",6,<,0,0,0
"(4,4,2)",6,>=,0,0,0
"(4,4,2)",7,<,0,0,0
"(4,4,2)",7,>=,0,0,0
"(4,4,2)",8,<,0,0,0
"(4,4,2)",8,>=,0,0,0
"(4,4,2)",9,<,0,0,0
"(4,4,2)",9,>=,0,0,0
"(4,4,2)",10,<,0,0,0
"(4,4,2)",10,>=,0,0,0
"(4,4,1,1)",1,<,0,0,0
"(4,4,1,1)",1,>=,0,0,0
"(4,4,1,1)",2,<,12,30,18
"(4,4,1,1)",2,>=,9,12,3
"(4,4,1,1)",3,<,0,0,0
"(4,4,1,1)",3,>=,0,0,0
"(4,4,1,1)",4,<,12,22,10
"(4,4,1,1)",4,>=,0,0,0
"(4,4,1,1)",5,<,0,0,0
"(4,4,1,1)",5,>=,0,0,0
"(4,4,1,1)",6,<,0,0,0
"(4,4,1,1)",6,>=,0,0,0
"(4,4,1,1)",7,<,0,0,0
"(4,4,1,1)",7,>=,0,0,0
"(4,4,1,1)",8,<,0,0,0
"(4,4,1,1)",8,>=,0,0,0
"(4,4,1,1)",9,<,0,0,0
"(4,4,1,1)",9,>=,0,0,0
"(4,4,1,1)",10,<,0,0,0
"(4,4,1,1)",10,>=,0,0,0
"(4,3,3)",1,<,0,0,0
"(4,3,3)",1,>=,3,12,9
"(4,3,3)",2,<,0,0,0
"(4,3,3)",2,>=,0,0,0
"(4,3,3)",3,<,24,26,2
"(4,3,3)",3,>=,3,6,3
"(4,3,3)",4,<,0,0,0
"(4,3,3)",4,>=,0,0,0
"(4,3,3)",5,<,0,0,0
"(4,3,3)",5,>=,0,0,0
"(4,3,3)",6,<,0,0,0
"(4,3,3)",6,>=,0,0,0
"(4,3,3)",7,<,0,0,0
"(4,3,3)",7,>=,0,0,0
"(4,3,3)",8,<,0,0,0
"(4,3,3)",8,>=,0,0,0
"(4,3,3)",9,<,0,0,0
"(4,3,3)",9,>=,0,0,0
"(4,3,3)",10,<,0,0,0
"(4,3,3)",10,>=,0,0,0
"(4,3,2,1)",1,<,0,0,0
"(4,3,2,1)",1,>=,24,42,18
"(4,3,2,1)",2,<,24,40,16
"(4,3,2,1)",2,>=,9,12,3
"(4,3,2,1)",3,<,36,52,16
"(4,3,2,1)",3,>=,3,8,5
"(4,3,2,1)",4,<,36,52,16
"(4,3,2,1)",4,>=,0,0,0
"(4,3,2,1)",5,<,0,0,0
"(4,3,2,1)",5,>=,0,0,0
"(4,3,2,1)",6,<,0,0,0
"(4,3,2,1)",6,>=,0,0,0
"(4,3,2,1)",7,<,0,0,0
"(4,3,2,1)",7,>=,0,0,0
"(4,3,2,1)",8,<,0,0,0
"(4,3,2,1)",8,>=,0,0,0
"(4,3,2,1)",9,<,0,0,0
"(4,3,2,1)",9,>=,0,0,0
"(4,3,2,1)",10,<,0,0,0
"(4,3,2,1)",10,>=,0,0,0
"(4,3,1,1,1)",1,<,0,0,0
"(4,3,1,1,1)",1,>=,21,36,15
"(4,3,1,1,1)",2,<,24,52,28
"(4,3,1,1,1)",2,>=,9,12,3
"(4,3,1,1,1)",3,<,0,0,0
"(4,3,1,1,1)",3,>=,0,0,0
"(4,3,1,1,1)",4,<,0,0,0
"(4,3,1,1,1)",4,>=,0,0,0
"(4,3,1,1,1)",5,<,48,84,36
"(4,3,1,1,1)",5,>=,0,0,0
"(4,3,1,1,1)",6,<,0,0,0
"(4,3,1,1,1)",6,>=,0,0,0
"(4,3,1,1,1)",7,<,0,0,0
"(4,3,1,1,1)",7,>=,0,0,0
"(4,3,1,1,1)",8,<,0,0,0
"(4,3,1,1,1)",8,>=,0,0,0
"(4,3,1,1,1)",9,<,0,0,0
"(4,3,1,1,1)",9,>=,0,0,0
"(4,3,1,1,1)",10,<,0,0,0
"(4,3,1,1,1)",10,>=,0,0,0
"(4,2,2,2)",1,<,0,0,0
"(4,2,2,2)",1,>=,18,26,8
"(4,2,2,2)",2,<,0,0,0
"(4,2,2,2)",2,>=,0,0,0
"(4,2,2,2)",3,<,0,0,0
"(4,2,2,2)",3,>=,0,0,0
"(4,2,2,2)",4,<,48,68,20
"(4,2,2,2)",4,>=,3,6,3
"(4,2,2,2)",5,<,0,0,0
"(4,2,2,2)",5,>=,0,0,0
"(4,2,2,2)",6,<,0,0,0
"(4,2,2,2)",6,>=,0,0,0
"(4,2,2,2)",7,<,0,0,0
"(4,2,2,2)",7,>=,0,0,0
"(4,2,2,2)",8,<,0,0,0
"(4,2,2,2)",8,>=,0,0,0
"(4,2,2,2)",9,<,0,0,0
"(4,2,2,2)",9,>=,0,0,0
"(4,2,2,2)",10,<,0,0,0
"(4,2,2,2)",10,>=,0,0,0
"(4,2,2,1,1)",1,<,0,0,0
"(4,2,2,1,1)",1,>=,36,66,30
"(4,2,2,1,1)",2,<,0,0,0
"(4,2,2,1,1)",2,>=,0,0,0
"(4,2,2,1,1)",3,<,36,62,26
"(4,2,2,1,1)",3,>=,6,10,4
"(4,2,2,1,1)",4,<,0,0,0
"(4,2,2,1,1)",4,>=,0,0,0
"(4,2,2,1,1)",5,<,60,92,32
"(4,2,2,1,1)",5,>=,0,0,0
"(4,2,2,1,1)",6,<,0,0,0
"(4,2,2,1,1)",6,>=,0,0,0
"(4,2,2,1,1)",7,<,0,0,0
"(4,2,2,1,1)",7,>=,0,0,0
"(4,2,2,1,1)",8,<,0,0,0
"(4,2,2,1,1)",8,>=,0,0,0
"(4,2,2,1,1)",9,<,0,0,0
"(4,2,2,1,1)",9,>=,0,0,0
"(4,2,2,1,1)",10,<,0,0,0
"(4,2,2,1,1)",10,>=,0,0,0
"(4,2,1,1,1,1)",1,<,0,0,0
"(4,2,1,1,1,1)",1,>=,30,56,26
"(4,2,1,1,1,1)",2,<,12,24,12
"(4,2,1,1,1,1)",2,>=,3,4,1
"(4,2,1,1,1,1)",3,<,0,0,0
"(4,2,1,1,1,1)",3,>=,0,0,0
"(4,2,1,1,1,1)",4,<,0,0,0
"(4,2,1,1,1,1)",4,>=,0,0,0
"(4,2,1,1,1,1)",5,<,0,0,0
"(4,2,1,1,1,1)",5,>=,0,0,0
"(4,2,1,1,1,1)",6,<,60,102,42
"(4,2,1,1,1,1)",6,>=,0,0,0
"(4,2,1,1,1,1)",7,<,0,0,0
"(4,2,1,1,1,1)",7,>=,0,0,0
"(4,2,1,1,1,1)",8,<,0,0,0
"(4,2,1,1,1,1)",8,>=,0,0,0
"(4,2,1,1,1,1)",9,<,0,0,0
"(4,2,1,1,1,1)",9,>=,0,0,0
"(4,2,1,1,1,1)",10,<,0,0,0
"(4,2,1,1,1,1)",10,>=,0,0,0
"(4,1,1,1,1,1,1)",1,<,0,0,0
"(4,1,1,1,1,1,1)",1,>=,12,24,12
"(4,1,1,1,1,1,1)",2,<,0,0,0
"(4,1,1,1,1,1,1)",2,>=,0,0,0
"(4,1,1,1,1,1,1)",3,<,0,0,0
"(4,1,1,1,1,1,1)",3,>=,0,0,0
"(4,1,1,1,1,1,1)",4,<,0,0,0
"(4,1,1,1,1,1,1)",4,>=,0,0,0
"(4,1,1,1,1,1,1)",5,<,0,0,0
"(4,1,1,1,1,1,1)",5,>=,0,0,0
"(4,1,1,1,1,1,1)",6,<,0,0,0
"(4,1,1,1,1,1,1)",6,>=,0,0,0
"(4,1,1,1,1,1,1)",7,<,24,40,16
"(4,1,1,1,1,1,1)",7,>=,0,0,0
"(4,1,1,1,1,1,1)",8,<,0,0,0
"(4,1,1,1,1,1,1)",8,>=,0,0,0
"(4,1,1,1,1,1,1)",9,<,0,0,0
"(4,1,1,1,1,1,1)",9,>=,0,0,0
"(4,1,1,1,1,1,1)",10,<,0,0,0
"(4,1,1,1,1,1,1)",10,>=,0,0,0
"(3,3,3,1)",1,<,0,0,0
"(3,3,3,1)",1,>=,0,0,0
"(3,3,3,1)",2,<,0,0,0
"(3,3,3,1)",2,>=,0,0,0
"(3,3,3,1)",3,<,36,48,12
"(3,3,3,1)",3,>=,21,40,19
"(3,3,3,1)",4,<,24,52,28
"(3,3,3,1)",4,>=,0,0,0
"(3,3,3,1)",5,<,0,0,0
"(3,3,3,1)",5,>=,0,0,0
"(3,3,3,1)",6,<,0,0,0
"(3,3,3,1)",6,>=,0,0,0
"(3,3,3,1)",7,<,0,0,0
"(3,3,3,1)",7,>=,0,0,0
"(3,3,3,1)",8,<,0,0,0
"(3,3,3,1)",8,>=,0,0,0
"(3,3,3,1)",9,<,0,0,0
"(3,3,3,1)",9,>=,0,0,0
"(3,3,3,1)",10,<,0,0,0
"(3,3,3,1)",10,>=,0,0,0
"(3,3,2,2)",1,<,0,0,0
"(3,3,2,2)",1,>=,0,0,0
"(3,3,2,2)",2,<,12,18,6
"(3,3,2,2)",2,>=,18,26,8
"(3,3,2,2)",3,<,0,0,0
"(3,3,2,2)",3,>=,0,0,0
"(3,3,2,2)",4,<,72,148,76
"(3,3,2,2)",4,>=,15,18,3
"(3,3,2,2)",5,<,0,0,0
"(3,3,2,2)",5,>=,0,0,0
"(3,3,2,2)",6,<,0,0,0
"(3,3,2,2)",6,>=,0,0,0
"(3,3,2,2)",7,<,0,0,0
"(3,3,2,2)",7,>=,0,0,0
"(3,3,2,2)",8,<,0,0,0
"(3,3,2,2)",8,>=,0,0,0
"(3,3,2,2)",9,<,0,0,0
"(3,3,2,2)",9,>=,0,0,0
"(3,3,2,2)",10,<,0,0,0
"(3,3,2,2)",10,>=,0,0,0
"(3,3,2,1,1)",1,<,0,0,0
"(3,3,2,1,1)",1,>=,0,0,0
"(3,3,2,1,1)",2,<,12,42,30
"(3,3,2,1,1)",2,>=,36,66,30
"(3,3,2,1,1)",3,<,36,60,24
"(3,3,2,1,1)",3,>=,18,34,16
"(3,3,2,1,1)",4,<,0,0,0
"(3,3,2,1,1)",4,>=,0,0,0
"(3,3,2,1,1)",5,<,132,220,88
"(3,3,2,1,1)",5,>=,0,0,0
"(3,3,2,1,1)",6,<,0,0,0
"(3,3,2,1,1)",6,>=,0,0,0
"(3,3,2,1,1)",7,<,0,0,0
"(3,3,2,1,1)",7,>=,0,0,0
"(3,3,2,1,1)",8,<,0,0,0
"(3,3,2,1,1)",8,>=,0,0,0
"(3,3,2,1,1)",9,<,0,0,0
"(3,3,2,1,1)",9,>=,0,0,0
"(3,3,2,1,1)",10,<,0,0,0
"(3,3,2,1,1)",10,>=,0,0,0
"(3,3,1,1,1,1)",1,<,0,0,0
"(3,3,1,1,1,1)",1,>=,0,0,0
"(3,3,1,1,1,1)",2,<,12,24,12
"(3,3,1,1,1,1)",2,>=,30,56,26
"(3,3,1,1,1,1)",3,<,0,0,0
"(3,3,1,1,1,1)",3,>=,0,0,0
"(3,3,1,1,1,1)",4,<,0,0,0
"(3,3,1,1,1,1)",4,>=,0,0,0
"(3,3,1,1,1,1)",5,<,0,0,0
"(3,3,1,1,1,1)",5,>=,0,0,0
"(3,3,1,1,1,1)",6,<,108,196,88
"(3,3,1,1,1,1)",6,>=,0,0,0
"(3,3,1,1,1,1)",7,<,0,0,0
"(3,3,1,1,1,1)",7,>=,0,0,0
"(3,3,1,1,1,1)",8,<,0,0,0
"(3,3,1,1,1,1)",8,>=,0,0,0
"(3,3,1,1,1,1)",9,<,0,0,0
"(3,3,1,1,1,1)",9,>=,0,0,0
"(3,3,1,1,1,1)",10,<,0,0,0
"(3,3,1,1,1,1)",10,>=,0,0,0
"(3,2,2,2,1)",1,<,0,0,0
"(3,2,2,2,1)",1,>=,15,38,23
"(3,2,2,2,1)",2,<,0,0,0
"(3,2,2,2,1)",2,>=,0,0,0
"(3,2,2,2,1)",3,<,0,0,0
"(3,2,2,2,1)",3,>=,0,0,0
"(3,2,2,2,1)",4,<,60,158,98
"(3,2,2,2,1)",4,>=,30,46,16
"(3,2,2,2,1)",5,<,96,142,46
"(3,2,2,2,1)",5,>=,0,0,0
"(3,2,2,2,1)",6,<,0,0,0
"(3,2,2,2,1)",6,>=,0,0,0
"(3,2,2,2,1)",7,<,0,0,0
"(3,2,2,2,1)",7,>=,0,0,0
"(3,2,2,2,1)",8,<,0,0,0
"(3,2,2,2,1)",8,>=,0,0,0
"(3,2,2,2,1)",9,<,0,0,0
"(3,2,2,2,1)",9,>=,0,0,0
"(3,2,2,2,1)",10,<,0,0,0
"(3,2,2,2,1)",10,>=,0,0,0
"(3,2,2,1,1,1)",1,<,0,0,0
"(3,2,2,1,1,1)",1,>=,15,44,29
"(3,2,2,1,1,1)",2,<,0,0,0
"(3,2,2,1,1,1)",2,>=,0,0,0
"(3,2,2,1,1,1)",3,<,24,48,24
"(3,2,2,1,1,1)",3,>=,30,56,26
"(3,2,2,1,1,1)",4,<,0,0,0
"(3,2,2,1,1,1)",4,>=,0,0,0
"(3,2,2,1,1,1)",5,<,0,0,0
"(3,2,2,1,1,1)",5,>=,0,0,0
"(3,2,2,1,1,1)",6,<,180,342,162
"(3,2,2,1,1,1)",6,>=,0,0,0
"(3,2,2,1,1,1)",7,<,0,0,0
"(3,2,2,1,1,1)",7,>=,0,0,0
"(3,2,2,1,1,1)",8,<,0,0,0
"(3,2,2,1,1,1)",8,>=,0,0,0
"(3,2,2,1,1,1)",9,<,0,0,0
"(3,2,2,1,1,1)",9,>=,0,0,0
"(3,2,2,1,1,1)",10,<,0,0,0
"(3,2,2,1,1,1)",10,>=,0,0,0
"(3,2,1,1,1,1,1)",1,<,0,0,0
"(3,2,1,1,1,1,1)",1,>=,12,24,12
"(3,2,1,1,1,1,1)",2,<,0,0,0
"(3,2,1,1,1,1,1)",2,>=,12,24,12
"(3,2,1,1,1,1,1)",3,<,0,0,0
"(3,2,1,1,1,1,1)",3,>=,0,0,0
"(3,2,1,1,1,1,1)",4,<,0,0,0
"(3,2,1,1,1,1,1)",4,>=,0,0,0
"(3,2,1,1,1,1,1)",5,<,0,0,0
"(3,2,1,1,1,1,1)",5,>=,0,0,0
"(3,2,1,1,1,1,1)",6,<,0,0,0
"(3,2,1,1,1,1,1)",6,>=,0,0,0
"(3,2,1,1,1,1,1)",7,<,144,272,128
"(3,2,1,1,1,1,1)",7,>=,0,0,0
"(3,2,1,1,1,1,1)",8,<,0,0,0
"(3,2,1,1,1,1,1)",8,>=,0,0,0
"(3,2,1,1,1,1,1)",9,<,0,0,0
"(3,2,1,1,1,1,1)",9,>=,0,0,0
"(3,2,1,1,1,1,1)",10,<,0,0,0
"(3,2,1,1,1,1,1)",10,>=,0,0,0
"(3,1,1,1,1,1,1,1)",1,<,0,0,0
"(3,1,1,1,1,1,1,1)",1,>=,0,0,0
"(3,1,1,1,1,1,1,1)",2,<,0,0,0
"(3,1,1,1,1,1,1,1)",2,>=,0,0,0
"(3,1,1,1,1,1,1,1)",3,<,0,0,0
"(3,1,1,1,1,1,1,1)",3,>=,0,0,0
"(3,1,1,1,1,1,1,1)",4,<,0,0,0
"(3,1,1,1,1,1,1,1)",4,>=,0,0,0
"(3,1,1,1,1,1,1,1)",5,<,0,0,0
"(3,1,1,1,1,1,1,1)",5,>=,0,0,0
"(3,1,1,1,1,1,1,1)",6,<,0,0,0
"(3,1,1,1,1,1,1,1)",6,>=,0,0,0
"(3,1,1,1,1,1,1,1)",7,<,0,0,0
"(3,1,1,1,1,1,1,1)",7,>=,0,0,0
"(3,1,1,1,1,1,1,1)",8,<,48,96,48
"(3,1,1,1,1,1,1,1)",8,>=,0,0,0
"(3,1,1,1,1,1,1,1)",9,<,0,0,0
"(3,1,1,1,1,1,1,1)",9,>=,0,0,0
"(3,1,1,1,1,1,1,1)",10,<,0,0,0
"(3,1,1,1,1,1,1,1)",10,>=,0,0,0
"(2,2,2,2,2)",1,<,0,0,0
"(2,2,2,2,2)",1,>=,0,0,0
"(2,2,2,2,2)",2,<,0,0,0
"(2,2,2,2,2)",2,>=,0,0,0
"(2,2,2,2,2)",3,<,0,0,0
"(2,2,2,2,2)",3,>=,0,0,0
"(2,2,2,2,2)",4,<,0,0,0
"(2,2,2,2,2)",4,>=,0,0,0
"(2,2,2,2,2)",5,<,24,98,74
"(2,2,2,2,2)",5,>=,12,20,8
"(2,2,2,2,2)",6,<,0,0,0
"(2,2,2,2,2)",6,>=,0,0,0
"(2,2,2,2,2)",7,<,0,0,0
"(2,2,2,2,2)",7,>=,0,0,0
"(2,2,2,2,2)",8,<,0,0,0
"(2,2,2,2,2)",8,>=,0,0,0
"(2,2,2,2,2)",9,<,0,0,0
"(2,2,2,2,2)",9,>=,0,0,0
"(2,2,2,2,2)",10,<,0,0,0
"(2,2,2,2,2)",10,>=,0,0,0
"(2,2,2,2,1,1)",1,<,0,0,0
"(2,2,2,2,1,1)",1,>=,0,0,0
"(2,2,2,2,1,1)",2,<,0,0,0
"(2,2,2,2,1,1)",2,>=,0,0,0
"(2,2,2,2,1,1)",3,<,0,0,0
"(2,2,2,2,1,1)",3,>=,0,0,0
"(2,2,2,2,1,1)",4,<,12,24,12
"(2,2,2,2,1,1)",4,>=,15,44,29
"(2,2,2,2,1,1)",5,<,0,0,0
"(2,2,2,2,1,1)",5,>=,0,0,0
"(2,2,2,2,1,1)",6,<,72,178,106
"(2,2,2,2,1,1)",6,>=,0,0,0
"(2,2,2,2,1,1)",7,<,0,0,0
"(2,2,2,2,1,1)",7,>=,0,0,0
"(2,2,2,2,1,1)",8,<,0,0,0
"(2,2,2,2,1,1)",8,>=,0,0,0
"(2,2,2,2,1,1)",9,<,0,0,0
"(2,2,2,2,1,1)",9,>=,0,0,0
"(2,2,2,2,1,1)",10,<,0,0,0
"(2,2,2,2,1,1)",10,>=,0,0,0
"(2,2,2,1,1,1,1)",1,<,0,0,0
"(2,2,2,1,1,1,1)",1,>=,0,0,0
"(2,2,2,1,1,1,1)",2,<,0,0,0
"(2,2,2,1,1,1,1)",2,>=,0,0,0
"(2,2,2,1,1,1,1)",3,<,0,0,0
"(2,2,2,1,1,1,1)",3,>=,12,24,12
"(2,2,2,1,1,1,1)",4,<,0,0,0
"(2,2,2,1,1,1,1)",4,>=,0,0,0
"(2,2,2,1,1,1,1)",5,<,0,0,0
"(2,2,2,1,1,1,1)",5,>=,0,0,0
"(2,2,2,1,1,1,1)",6,<,0,0,0
"(2,2,2,1,1,1,1)",6,>=,0,0,0
"(2,2,2,1,1,1,1)",7,<,72,200,128
"(2,2,2,1,1,1,1)",7,>=,0,0,0
"(2,2,2,1,1,1,1)",8,<,0,0,0
"(2,2,2,1,1,1,1)",8,>=,0,0,0
"(2,2,2,1,1,1,1)",9,<,0,0,0
"(2,2,2,1,1,1,1)",9,>=,0,0,0
"(2,2,2,1,1,1,1)",10,<,0,0,0
"(2,2,2,1,1,1,1)",10,>=,0,0,0
"(2,2,1,1,1,1,1,1)",1,<,0,0,0
"(2,2,1,1,1,1,1,1)",1,>=,0,0,0
"(2,2,1,1,1,1,1,1)",2,<,0,0,0
"(2,2,1,1,1,1,1,1)",2,>=,0,0,0
"(2,2,1,1,1,1,1,1)",3,<,0,0,0
"(2,2,1,1,1,1,1,1)",3,>=,0,0,0
"(2,2,1,1,1,1,1,1)",4,<,0,0,0
"(2,2,1,1,1,1,1,1)",4,>=,0,0,0
"(2,2,1,1,1,1,1,1)",5,<,0,0,0
"(2,2,1,1,1,1,1,1)",5,>=,0,0,0
"(2,2,1,1,1,1,1,1)",6,<,0,0,0
"(2,2,1,1,1,1,1,1)",6,>=,0,0,0
"(2,2,1,1,1,1,1,1)",7,<,0,0,0
"(2,2,1,1,1,1,1,1)",7,>=,0,0,0
"(2,2,1,1,1,1,1,1)",8,<,48,96,48
"(2,2,1,1,1,1,1,1)",8,>=,0,0,0
"(2,2,1,1,1,1,1,1)",9,<,0,0,0
"(2,2,1,1,1,1,1,1)",9,>=,0,0,0
"(2,2,1,1,1,1,1,1)",10,<,0,0,0
"(2,2,1,1,1,1,1,1)",10,>=,0,0,0
"(2,1,1,1,1,1,1,1,1)",1,<,0,0,0
"(2,1,1,1,1,1,1,1,1)",1,>=,0,0,0
"(2,1,1,1,1,1,1,1,1)",2,<,0,0,0
"(2,1,1,1,1,1,1,1,1)",2,>=,0,0,0
"(2,1,1,1,1,1,1,1,1)",3,<,0,0,0
"(2,1,1,1,1,1,1,1,1)",3,>=,0,0,0
"(2,1,1,1,1,1,1,1,1)",4,<,0,0,0
"(2,1,1,1,1,1,1,1,1)",4,>=,0,0,0
"(2,1,1,1,1,1,1,1,1)",5,<,0,0,0
"(2,1,1,1,1,1,1,1,1)",5,>=,0,0,0
"(2,1,1,1,1,1,1,1,1)",6,<,0,0,0
"(2,1,1,1,1,1,1,1,1)",6,>=,0,0,0
"(2,1,1,1,1,1,1,1,1)",7,<,0,0,0
"(2,1,1,1,1,1,1,1,1)",7,>=,0,0,0
"(2,1,1,1,1,1,1,1,1)",8,<,0,0,0
"(2,1,1,1,1,1,1,1,1)",8,>=,0,0,0
"(2,1,1,1,1,1,1,1,1)",9,<,0,0,0
"(2,1,1,1,1,1,1,1,1)",9,>=,0,0,0
"(2,1,1,1,1,1,1,1,1)",10,<,0,0,0
"(2,1,1,1,1,1,1,1,1)",10,>=,0,0,0
"(1,1,1,1,1,1,1,1,1,1)",1,<,0,0,0
"(1,1,1,1,1,1,1,1,1,1)",1,>=,0,0,0
"(1,1,1,1,1,1,1,1,1,1)",2,<,0,0,0
"(1,1,1,1,1,1,1,1,1,1)",2,>=,0,0,0
"(1,1,1,1,1,1,1,1,1,1)",3,<,0,0,0
"(1,1,1,1,1,1,1,1,1,1)",3,>=,0,0,0
"(1,1,1,1,1,1,1,1,1,1)",4,<,0,0,0
"(1,1,1,1,1,1,1,1,1,1)",4,>=,0,0,0
"(1,1,1,1,1,1,1,1,1,1)",5,<,0,0,0
"(1,1,1,1,1,1,1,1,1,1)",5,>=,0,0,0
"(1,1,1,1,1,1,1,1,1,1)",6,<,0,0,0
"(1,1,1,1,1,1,1,1,1,1)",6,>=,0,0,0
"(1,1,1,1,1,1,1,1,1,1)",7,<,0,0,0
"(1,1,1,1,1,1,1,1,1,1)",7,>=,0,0,0
"(1,1,1,1,1,1,1,1,1,1)",8,<,0,0,0
"(1,1,1,1,1,1,1,1,1,1)",8,>=,0,0,0
"(1,1,1,1,1,1,1,1,1,1)",9,<,0,0,0
"(1,1,1,1,1,1,1,1,1,1)",9,>=,0,0,0
"(1,1,1,1,1,1,1,1,1,1)",10,<,0,0,0
"(1,1,1,1,1,1,1,1,1,1)",10,>=,0,0,0


==> anc/scripts/finite_comparison_output.txt <==
Exhaustive verification of the proposition labeled prop:10
  length-10 Yamanouchi words generated: 9496
  words in the admissible family Y(kappa): 1366
  distinct words supporting X: 203
  distinct words supporting Y: 528
  partition contents checked: 42
  relevant contents with X nonempty: 27
  pairs (mu,t) with X nonempty: 54
  triples (mu,t,b) with positive X weight: 73
  total X weight: 2229
  total Y weight: 4242
  strict inequalities: 86
  equalities: 754 (754 with both sides zero)
  smallest slack among triples with positive X weight: 1

mu=(5,4,1)  T={1}
  t=1:  <  X=  0 <= Y=0   [PASS]
        >=  X=  3 <= Y=4   [PASS]
mu=(5,3,2)  T={1}
  t=1:  <  X=  0 <= Y=0   [PASS]
        >=  X=  6 <= Y=8   [PASS]
mu=(5,3,1,1)  T={1}
  t=1:  <  X=  0 <= Y=0   [PASS]
        >=  X=  9 <= Y=12  [PASS]
mu=(5,2,2,1)  T={1}
  t=1:  <  X=  0 <= Y=0   [PASS]
        >=  X=  9 <= Y=12  [PASS]
mu=(5,2,1,1,1)  T={1}
  t=1:  <  X=  0 <= Y=0   [PASS]
        >=  X=  9 <= Y=12  [PASS]
mu=(5,1,1,1,1,1)  T={1}
  t=1:  <  X=  0 <= Y=0   [PASS]
        >=  X=  3 <= Y=4   [PASS]
mu=(4,4,2)  T={2,3}
  t=2:  <  X= 12 <= Y=14  [PASS]
        >=  X=  6 <= Y=8   [PASS]
  t=3:  <  X= 12 <= Y=14  [PASS]
        >=  X=  0 <= Y=2   [PASS]
mu=(4,4,1,1)  T={2,4}
  t=2:  <  X= 12 <= Y=30  [PASS]
        >=  X=  9 <= Y=12  [PASS]
  t=4:  <  X= 12 <= Y=22  [PASS]
        >=  X=  0 <= Y=0   [PASS]
mu=(4,3,3)  T={1,3}
  t=1:  <  X=  0 <= Y=0   [PASS]
        >=  X=  3 <= Y=12  [PASS]
  t=3:  <  X= 24 <= Y=26  [PASS]
        >=  X=  3 <= Y=6   [PASS]
mu=(4,3,2,1)  T={1,2,3,4}
  t=1:  <  X=  0 <= Y=0   [PASS]
        >=  X= 24 <= Y=42  [PASS]
  t=2:  <  X= 24 <= Y=40  [PASS]
        >=  X=  9 <= Y=12  [PASS]
  t=3:  <  X= 36 <= Y=52  [PASS]
        >=  X=  3 <= Y=8   [PASS]
  t=4:  <  X= 36 <= Y=52  [PASS]
        >=  X=  0 <= Y=0   [PASS]
mu=(4,3,1,1,1)  T={1,2,5}
  t=1:  <  X=  0 <= Y=0   [PASS]
        >=  X= 21 <= Y=36  [PASS]
  t=2:  <  X= 24 <= Y=52  [PASS]
        >=  X=  9 <= Y=12  [PASS]
  t=5:  <  X= 48 <= Y=84  [PASS]
        >=  X=  0 <= Y=0   [PASS]
mu=(4,2,2,2)  T={1,4}
  t=1:  <  X=  0 <= Y=0   [PASS]
        >=  X= 18 <= Y=26  [PASS]
  t=4:  <  X= 48 <= Y=68  [PASS]
        >=  X=  3 <= Y=6   [PASS]
mu=(4,2,2,1,1)  T={1,3,5}
  t=1:  <  X=  0 <= Y=0   [PASS]
        >=  X= 36 <= Y=66  [PASS]
  t=3:  <  X= 36 <= Y=62  [PASS]
        >=  X=  6 <= Y=10  [PASS]
  t=5:  <  X= 60 <= Y=92  [PASS]
        >=  X=  0 <= Y=0   [PASS]
mu=(4,2,1,1,1,1)  T={1,2,6}
  t=1:  <  X=  0 <= Y=0   [PASS]
        >=  X= 30 <= Y=56  [PASS]
  t=2:  <  X= 12 <= Y=24  [PASS]
        >=  X=  3 <= Y=4   [PASS]
  t=6:  <  X= 60 <= Y=102 [PASS]
        >=  X=  0 <= Y=0   [PASS]
mu=(4,1,1,1,1,1,1)  T={1,7}
  t=1:  <  X=  0 <= Y=0   [PASS]
        >=  X= 12 <= Y=24  [PASS]
  t=7:  <  X= 24 <= Y=40  [PASS]
        >=  X=  0 <= Y=0   [PASS]
mu=(3,3,3,1)  T={3,4}
  t=3:  <  X= 36 <= Y=48  [PASS]
        >=  X= 21 <= Y=40  [PASS]
  t=4:  <  X= 24 <= Y=52  [PASS]
        >=  X=  0 <= Y=0   [PASS]
mu=(3,3,2,2)  T={2,4}
  t=2:  <  X= 12 <= Y=18  [PASS]
        >=  X= 18 <= Y=26  [PASS]
  t=4:  <  X= 72 <= Y=148 [PASS]
        >=  X= 15 <= Y=18  [PASS]
mu=(3,3,2,1,1)  T={2,3,5}
  t=2:  <  X= 12 <= Y=42  [PASS]
        >=  X= 36 <= Y=66  [PASS]
  t=3:  <  X= 36 <= Y=60  [PASS]
        >=  X= 18 <= Y=34  [PASS]
  t=5:  <  X=132 <= Y=220 [PASS]
        >=  X=  0 <= Y=0   [PASS]
mu=(3,3,1,1,1,1)  T={2,6}
  t=2:  <  X= 12 <= Y=24  [PASS]
        >=  X= 30 <= Y=56  [PASS]
  t=6:  <  X=108 <= Y=196 [PASS]
        >=  X=  0 <= Y=0   [PASS]
mu=(3,2,2,2,1)  T={1,4,5}
  t=1:  <  X=  0 <= Y=0   [PASS]
        >=  X= 15 <= Y=38  [PASS]
  t=4:  <  X= 60 <= Y=158 [PASS]
        >=  X= 30 <= Y=46  [PASS]
  t=5:  <  X= 96 <= Y=142 [PASS]
        >=  X=  0 <= Y=0   [PASS]
mu=(3,2,2,1,1,1)  T={1,3,6}
  t=1:  <  X=  0 <= Y=0   [PASS]
        >=  X= 15 <= Y=44  [PASS]
  t=3:  <  X= 24 <= Y=48  [PASS]
        >=  X= 30 <= Y=56  [PASS]
  t=6:  <  X=180 <= Y=342 [PASS]
        >=  X=  0 <= Y=0   [PASS]
mu=(3,2,1,1,1,1,1)  T={1,2,7}
  t=1:  <  X=  0 <= Y=0   [PASS]
        >=  X= 12 <= Y=24  [PASS]
  t=2:  <  X=  0 <= Y=0   [PASS]
        >=  X= 12 <= Y=24  [PASS]
  t=7:  <  X=144 <= Y=272 [PASS]
        >=  X=  0 <= Y=0   [PASS]
mu=(3,1,1,1,1,1,1,1)  T={8}
  t=8:  <  X= 48 <= Y=96  [PASS]
        >=  X=  0 <= Y=0   [PASS]
mu=(2,2,2,2,2)  T={5}
  t=5:  <  X= 24 <= Y=98  [PASS]
        >=  X= 12 <= Y=20  [PASS]
mu=(2,2,2,2,1,1)  T={4,6}
  t=4:  <  X= 12 <= Y=24  [PASS]
        >=  X= 15 <= Y=44  [PASS]
  t=6:  <  X= 72 <= Y=178 [PASS]
        >=  X=  0 <= Y=0   [PASS]
mu=(2,2,2,1,1,1,1)  T={3,7}
  t=3:  <  X=  0 <= Y=0   [PASS]
        >=  X= 12 <= Y=24  [PASS]
  t=7:  <  X= 72 <= Y=200 [PASS]
        >=  X=  0 <= Y=0   [PASS]
mu=(2,2,1,1,1,1,1,1)  T={8}
  t=8:  <  X= 48 <= Y=96  [PASS]
        >=  X=  0 <= Y=0   [PASS]

PASS: all 840 X <= Y inequalities hold (42 contents x 10 possible t x 2 comparisons).
For every t > 10, both sides are zero.
Certificate written to scripts/finite_comparison_certificate.csv
LaTeX table written to scripts/finite_comparison_table.txt


==> anc/scripts/finite_comparison_table.txt <==
$541$ & 1 & 0 & 0 & 3 & 4 & $431^{3}$ & 5 & 48 & 84 & 0 & 0 & $3^{2}1^{4}$ & 2 & 12 & 24 & 30 & 56 \\
$532$ & 1 & 0 & 0 & 6 & 8 & $42^{3}$ & 1 & 0 & 0 & 18 & 26 & $3^{2}1^{4}$ & 6 & 108 & 196 & 0 & 0 \\
$531^{2}$ & 1 & 0 & 0 & 9 & 12 & $42^{3}$ & 4 & 48 & 68 & 3 & 6 & $32^{3}1$ & 1 & 0 & 0 & 15 & 38 \\
$52^{2}1$ & 1 & 0 & 0 & 9 & 12 & $42^{2}1^{2}$ & 1 & 0 & 0 & 36 & 66 & $32^{3}1$ & 4 & 60 & 158 & 30 & 46 \\
$521^{3}$ & 1 & 0 & 0 & 9 & 12 & $42^{2}1^{2}$ & 3 & 36 & 62 & 6 & 10 & $32^{3}1$ & 5 & 96 & 142 & 0 & 0 \\
$51^{5}$ & 1 & 0 & 0 & 3 & 4 & $42^{2}1^{2}$ & 5 & 60 & 92 & 0 & 0 & $32^{2}1^{3}$ & 1 & 0 & 0 & 15 & 44 \\
$4^{2}2$ & 2 & 12 & 14 & 6 & 8 & $421^{4}$ & 1 & 0 & 0 & 30 & 56 & $32^{2}1^{3}$ & 3 & 24 & 48 & 30 & 56 \\
$4^{2}2$ & 3 & 12 & 14 & 0 & 2 & $421^{4}$ & 2 & 12 & 24 & 3 & 4 & $32^{2}1^{3}$ & 6 & 180 & 342 & 0 & 0 \\
$4^{2}1^{2}$ & 2 & 12 & 30 & 9 & 12 & $421^{4}$ & 6 & 60 & 102 & 0 & 0 & $321^{5}$ & 1 & 0 & 0 & 12 & 24 \\
$4^{2}1^{2}$ & 4 & 12 & 22 & 0 & 0 & $41^{6}$ & 1 & 0 & 0 & 12 & 24 & $321^{5}$ & 2 & 0 & 0 & 12 & 24 \\
$43^{2}$ & 1 & 0 & 0 & 3 & 12 & $41^{6}$ & 7 & 24 & 40 & 0 & 0 & $321^{5}$ & 7 & 144 & 272 & 0 & 0 \\
$43^{2}$ & 3 & 24 & 26 & 3 & 6 & $3^{3}1$ & 3 & 36 & 48 & 21 & 40 & $31^{7}$ & 8 & 48 & 96 & 0 & 0 \\
$4321$ & 1 & 0 & 0 & 24 & 42 & $3^{3}1$ & 4 & 24 & 52 & 0 & 0 & $2^{5}$ & 5 & 24 & 98 & 12 & 20 \\
$4321$ & 2 & 24 & 40 & 9 & 12 & $3^{2}2^{2}$ & 2 & 12 & 18 & 18 & 26 & $2^{4}1^{2}$ & 4 & 12 & 24 & 15 & 44 \\
$4321$ & 3 & 36 & 52 & 3 & 8 & $3^{2}2^{2}$ & 4 & 72 & 148 & 15 & 18 & $2^{4}1^{2}$ & 6 & 72 & 178 & 0 & 0 \\
$4321$ & 4 & 36 & 52 & 0 & 0 & $3^{2}21^{2}$ & 2 & 12 & 42 & 36 & 66 & $2^{3}1^{4}$ & 3 & 0 & 0 & 12 & 24 \\
$431^{3}$ & 1 & 0 & 0 & 21 & 36 & $3^{2}21^{2}$ & 3 & 36 & 60 & 18 & 34 & $2^{3}1^{4}$ & 7 & 72 & 200 & 0 & 0 \\
$431^{3}$ & 2 & 24 & 52 & 9 & 12 & $3^{2}21^{2}$ & 5 & 132 & 220 & 0 & 0 & $2^{2}1^{6}$ & 8 & 48 & 96 & 0 & 0 \\


==> anc/scripts/verify_finite_comparison.py <==
#!/usr/bin/env python3
"""Exhaustively verify the finite comparison ``prop:10`` for length 10.

This is a standalone, standard-library-only reproduction of the finite check
described in ``spos-Thibon.tex``.  It generates every length-10 Yamanouchi
word directly from the ballot-prefix condition, reconstructs the multisets
``X`` and ``Y`` from their definitions, and compares their exact weights.
"""

from __future__ import annotations

import argparse
import csv
from collections import defaultdict
from collections.abc import Iterator
from itertools import groupby
from pathlib import Path
from typing import DefaultDict


N = 10
EXPECTED_YAMANOUCHI_WORDS = 9_496
EXPECTED_ADMISSIBLE_WORDS = 1_366
EXPECTED_PARTITION_CONTENTS = 42
EXPECTED_RELEVANT_CONTENTS = 27

Word = tuple[int, ...]
Partition = tuple[int, ...]
Key = tuple[Partition, int, str]
Comparison = tuple[Partition, int, str, int, int]

# The literal prefixes in the definitions of X and Y.  Here [r] means
# (1, 2, ..., r), so [2][3]3 = 12 123 3 and [3][3]1 = 123 123 1.
X_EXCLUDED_PREFIX: Word = (1, 2, 1, 2, 3, 3)
Y_EXTRA_PREFIX: Word = (1, 2, 3, 1, 2, 3, 1)


def yamanouchi_words(length: int) -> Iterator[tuple[Word, Partition]]:
    """Generate all words satisfying the Yamanouchi prefix inequalities.

    ``counts[i]`` is the number of letters ``i + 1`` in the current prefix.
    Adding letter ``i + 1`` for ``i > 0`` is legal exactly when its count is
    strictly smaller than that of letter ``i`` before the addition.
    """

    word: list[int] = []
    counts: list[int] = []

    def visit() -> Iterator[tuple[Word, Partition]]:
        if len(word) == length:
            yield tuple(word), tuple(counts)
            return

        # Existing letters, followed by the next new letter.
        for index in range(len(counts) + 1):
            current = counts[index] if index < len(counts) else 0
            if index > 0 and counts[index - 1] <= current:
                continue

            word.append(index + 1)
            if index == len(counts):
                counts.append(1)
                yield from visit()
                counts.pop()
            else:
                counts[index] += 1
                yield from visit()
                counts[index] -= 1
            word.pop()

    yield from visit()


def run_lengths(word: Word) -> tuple[int, ...]:
    """Return the lengths of the maximal strictly increasing factors."""

    lengths = [1]
    for left, right in zip(word, word[1:]):
        if left < right:
            lengths[-1] += 1
        else:
            lengths.append(1)
    return tuple(lengths)


def in_mathcal_y(runs: tuple[int, ...]) -> bool:
    """Test whether every non-last run has length at least two."""

    return all(length >= 2 for length in runs[:-1])


def word_weight(runs: tuple[int, ...]) -> int:
    """Return wt(y) = 2^(N + 1 - 2 number_of_runs), the base M-multiplicity."""

    exponent = N + 1 - 2 * len(runs)
    if exponent < 0:
        raise AssertionError(f"negative weight exponent for run type {runs}")
    return 2**exponent


def add_weight(
    weights: DefaultDict[Key, int],
    content: Partition,
    word: Word,
    amount: int,
) -> None:
    """Add a word's weight to its (<) or (>=) last-letter bucket."""

    relation = "<" if word[-2] < word[-1] else ">="
    weights[(content, word[-1], relation)] += amount


def format_partition(content: Partition) -> str:
    return "(" + ",".join(map(str, content)) + ")"


def write_certificate(path: Path, comparisons: list[Comparison]) -> None:
    """Write every comparison in a deterministic, machine-readable order."""

    with path.open("w", encoding="utf-8", newline="") as certificate:
        writer = csv.writer(certificate, lineterminator="\n")
        writer.writerow(("mu", "t", "relation", "x_weight", "y_weight", "slack"))
        for content, t, relation, x_value, y_value in comparisons:
            writer.writerow(
                (format_partition(content), t, relation, x_value, y_value, y_value - x_value)
            )


def format_partition_tex(content: Partition) -> str:
    """Format a partition using compact multiplicity notation."""

    parts = []
    for part, group in groupby(content):
        multiplicity = sum(1 for _ in group)
        parts.append(str(part) if multiplicity == 1 else f"{part}^{{{multiplicity}}}")
    return "".join(parts)


def write_tex_table(path: Path, comparisons: list[Comparison]) -> None:
    """Write three side-by-side six-column blocks of positive-X pairs.

    The two X weights are zero for every omitted pair, so its comparisons
    follow from the nonnegativity of Y. The CSV still records every pair.
    """

    paired: dict[tuple[Partition, int], dict[str, tuple[int, int]]] = {}
    for content, t, relation, x_value, y_value in comparisons:
        paired.setdefault((content, t), {})[relation] = (x_value, y_value)

    entries = []
    for (content, t), buckets in paired.items():
        x_lt, y_lt = buckets["<"]
        x_ge, y_ge = buckets[">="]
        if x_lt > 0 or x_ge > 0:
            entries.append(
                f"${format_partition_tex(content)}$ & {t} & {x_lt} & {y_lt} & {x_ge} & {y_ge}"
            )
    block_count = 3
    row_count = (len(entries) + block_count - 1) // block_count
    empty_entry = " & ".join([""] * 6)
    rows = []
    for row in range(row_count):
        blocks = []
        for block in range(block_count):
            index = block * row_count + row
            blocks.append(entries[index] if index < len(entries) else empty_entry)
        rows.append(" & ".join(blocks) + r" \\")
    path.write_text("\n".join(rows) + "\n", encoding="utf-8")


def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--certificate",
        type=Path,
        metavar="PATH",
        help="write all 840 weighted comparisons to a CSV file",
    )
    parser.add_argument(
        "--tex-table",
        type=Path,
        metavar="PATH",
        help="write LaTeX table body rows for all 54 pairs with X nonempty",
    )
    args = parser.parse_args()

    x_weights: DefaultDict[Key, int] = defaultdict(int)
    y_weights: DefaultDict[Key, int] = defaultdict(int)
    contents: set[Partition] = set()
    x_last_letters: DefaultDict[Partition, set[int]] = defaultdict(set)

    generated = 0
    admissible = 0
    x_word_count = 0
    y_word_count = 0

    for word, content in yamanouchi_words(N):
        generated += 1
        contents.add(content)
        runs = run_lengths(word)
        if not in_mathcal_y(runs):
            continue

        admissible += 1
        m = word_weight(runs)
        if m % 2 != 0:
            raise AssertionError(f"X weight 3m/2 is not integral for {word}")

        # X(mu) = 3/2 * (M_23(mu) \\ M(mu; [2][3]3)),
        # where every M-word has base multiplicity m = wt(y).
        in_m23 = runs[:2] == (2, 3)
        excluded_from_x = word[: len(X_EXCLUDED_PREFIX)] == X_EXCLUDED_PREFIX
        if excluded_from_x and not in_m23:
            raise AssertionError("the excluded literal prefix must have run prefix (2,3)")
        if in_m23 and not excluded_from_x:
            add_weight(x_weights, content, word, 3 * m // 2)
            x_last_letters[content].add(word[-1])
            x_word_count += 1

        # Y(mu) = 2 M_24(mu) sqcup M(mu; [3][3]1) sqcup M_22(mu).
        # These three supports have distinct initial run types, so a word can
        # occur in at most one support; M_24 carries twice the base weight.
        in_m24 = runs[:2] == (2, 4)
        in_extra = word[: len(Y_EXTRA_PREFIX)] == Y_EXTRA_PREFIX
        in_m22 = runs[:2] == (2, 2)
        support_count = int(in_m24) + int(in_extra) + int(in_m22)
        if support_count > 1:
            raise AssertionError(f"overlapping Y supports for {word}")
        if support_count:
            multiplier = 2 if in_m24 else 1
            add_weight(y_weights, content, word, multiplier * m)
            y_word_count += 1

    if generated != EXPECTED_YAMANOUCHI_WORDS:
        raise AssertionError(
            f"generated {generated} Yamanouchi words, expected "
            f"{EXPECTED_YAMANOUCHI_WORDS}"
        )
    if admissible != EXPECTED_ADMISSIBLE_WORDS:
        raise AssertionError(
            f"found {admissible} admissible words, expected "
            f"{EXPECTED_ADMISSIBLE_WORDS}"
        )
    if len(contents) != EXPECTED_PARTITION_CONTENTS:
        raise AssertionError(
            f"found {len(contents)} partition contents, expected "
            f"{EXPECTED_PARTITION_CONTENTS}"
        )

    relevant = sorted(x_last_letters, reverse=True)
    if len(relevant) != EXPECTED_RELEVANT_CONTENTS:
        raise AssertionError(
            f"found {len(relevant)} contents with X nonempty, expected "
            f"{EXPECTED_RELEVANT_CONTENTS}"
        )

    # A letter in a length-N Yamanouchi word is at most N.  Consequently this
    # checks every possibly nonzero t; all t > N give 0 <= 0 automatically.
    failures: list[Comparison] = []
    comparisons: list[Comparison] = []
    for content in sorted(contents, reverse=True):
        for t in range(1, N + 1):
            for relation in ("<", ">="):
                key = (content, t, relation)
                x_value = x_weights[key]
                y_value = y_weights[key]
                comparison = (content, t, relation, x_value, y_value)
                comparisons.append(comparison)
                if x_value > y_value:
                    failures.append(comparison)

    positive_x = [row for row in comparisons if row[3] > 0]
    strict = sum(row[3] < row[4] for row in comparisons)
    equalities = sum(row[3] == row[4] for row in comparisons)
    zero_equalities = sum(row[3] == row[4] == 0 for row in comparisons)
    if args.certificate is not None:
        write_certificate(args.certificate, comparisons)
    if args.tex_table is not None:
        write_tex_table(args.tex_table, comparisons)

    print("Exhaustive verification of the proposition labeled prop:10")
    print(f"  length-{N} Yamanouchi words generated: {generated}")
    print(f"  words in the admissible family Y(kappa): {admissible}")
    print(f"  distinct words supporting X: {x_word_count}")
    print(f"  distinct words supporting Y: {y_word_count}")
    print(f"  partition contents checked: {len(contents)}")
    print(f"  relevant contents with X nonempty: {len(relevant)}")
    print(f"  pairs (mu,t) with X nonempty: {sum(map(len, x_last_letters.values()))}")
    print(f"  triples (mu,t,b) with positive X weight: {len(positive_x)}")
    print(f"  total X weight: {sum(x_weights.values())}")
    print(f"  total Y weight: {sum(y_weights.values())}")
    print(f"  strict inequalities: {strict}")
    print(f"  equalities: {equalities} ({zero_equalities} with both sides zero)")
    print(f"  smallest slack among triples with positive X weight: {min(row[4] - row[3] for row in positive_x)}")
    print()

    for content in relevant:
        letters = sorted(x_last_letters[content])
        t_set = "{" + ",".join(map(str, letters)) + "}"
        print(f"mu={format_partition(content)}  T={t_set}")
        for t in letters:
            x_lt = x_weights[(content, t, "<")]
            y_lt = y_weights[(content, t, "<")]
            x_ge = x_weights[(content, t, ">=")]
            y_ge = y_weights[(content, t, ">=")]
            lt_status = "PASS" if x_lt <= y_lt else "FAIL"
            ge_status = "PASS" if x_ge <= y_ge else "FAIL"
            print(
                f"  t={t}:  <  X={x_lt:>3} <= Y={y_lt:<3} [{lt_status}]"
            )
            print(
                f"        >=  X={x_ge:>3} <= Y={y_ge:<3} [{ge_status}]"
            )

    print()
    if failures:
        print(f"FAIL: {len(failures)} of {len(comparisons)} inequalities failed.")
        for content, t, relation, x_value, y_value in failures:
            print(
                f"  mu={format_partition(content)}, t={t}, {relation}: "
                f"{x_value} > {y_value}"
            )
        return 1

    print(
        f"PASS: all {len(comparisons)} X <= Y inequalities hold "
        f"({len(contents)} contents x {N} possible t x 2 comparisons)."
    )
    print("For every t > 10, both sides are zero.")
    if args.certificate is not None:
        print(f"Certificate written to {args.certificate}")
    if args.tex_table is not None:
        print(f"LaTeX table written to {args.tex_table}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())

